libtxsize -- a library for automated Bitcoin transaction-size estimates

This paper presents libtxsize, a library to estimate the size requirements of arbitrary Bitcoin transactions. To account for different use cases, the library provides estimates in bytes, virtual bytes, and weight units. In addition to all currently existing input, output, and witness types, the library also supports estimates for the anticipated Pay-to-Taproot transaction type, so that estimates can be used as input for models attempting to quantify the impact of Taproot on Bitcoin's scalability. libtxsize is based on analytic models, whose credibility is established through first-principle analysis of transaction types as well as exhaustive empirical validation. Consequently, the paper can also serve as reference for different Bitcoin data and transaction types, their semantics, and their size requirements (both from an analytic and empirical point of view).

==> figs/fetch_figs.sh <==
#!/bin/bash

# remove all figs
rm -f *.pdf

# fetch all figures
cp ../../workbooks/*/*.pdf .

# crop figures
for i in *.pdf
do
    pdfcrop $i
    mv ${i%%.pdf}-crop.pdf $i
done

